SMART: Robust and Efficient Fine-Tuning for Pre-trained Natural Language Models through Principled Regularized Optimization

Transfer learning has fundamentally changed the landscape of natural language processing (NLP) research. Many existing state-of-the-art models are first pre-trained on a large text corpus and then fine-tuned on downstream tasks. However, due to limited data resources from downstream tasks and the extremely large capacity of pre-trained models, aggressive fine-tuning often causes the adapted model to overfit the data of downstream tasks and forget the knowledge of the pre-trained model. To address the above issue in a more principled manner, we propose a new computational framework for robust and efficient fine-tuning for pre-trained language models. Specifically, our proposed framework contains two important ingredients: 1. Smoothness-inducing regularization, which effectively manages the capacity of the model; 2. Bregman proximal point optimization, which is a class of trust-region methods and can prevent knowledge forgetting. Our experiments demonstrate that our proposed method achieves the state-of-the-art performance on multiple NLP benchmarks.

==> ambiguity_exp/origin/process.py <==
import numpy as np
from math import log,exp
for task in ["m","mm"]:
    with open("{}.tsv".format(task)) as f: 
        a = []
        header = True
        for l in f:
            if header:
                header = False
                continue
            tokens = l.strip().split('\t')
            label = tokens[-1]
            if label.startswith('n'):
                a.append(1)
            elif label.startswith('e'):
                a.append(2)
            else:
                a.append(0)
        np.save('../smart_{}.npy'.format(task), a)
for task in ["m","mm"]:
    with open("smart_mnli_{}_dev_logit.txt".format(task)) as f: 
        a = []
        for l in f:
            tokens = l.strip().split('\t')
            #import ipdb; ipdb.set_trace()
            p = [exp(float(i)) for i in tokens]
            p = [log(i/sum(p)) for i in p]
            a.append(p)
        np.save('../smart_{}_logp.npy'.format(task), a)

==> ambiguity_exp/process.py <==
import numpy as np
from math import log


import matplotlib.pyplot as plt
import matplotlib 
matplotlib.use('Agg')
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'], 'size' : 15, 'weight':'bold'})
### for Palatino and other serif fonts use:
##rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

fig, [ax1,ax2] = plt.subplots(2, 2, sharey='row', sharex='col', figsize=(9, 9), tight_layout=True)

def entropy(s):
    def f(s):
        if s=='500':
            return 0
        if s=='410':
            return -0.8*log(0.8)-0.2*log(0.2)
        if s=='320':
            return -0.6*log(0.6)-0.4*log(0.4)
        if s=='311':
            return -0.6*log(0.6)-0.4*log(0.2)
    if s=="All":
        return s 
    else:
        return str(round(f(s),4))

def fixname(s):
    if s=='500':
        return '5/0/0'
    elif s=='410':
        return '4/1/0'
    elif s=='320':
        return '3/2/0'
    elif s=='311':
        return '3/1/1'
    return s

x = np.arange(5)  # the label locations
width = 0.35  # the width of the bars


def autolabel(rects, ax, h_os=0):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate(r'$\textrm{\textbf{'+'{}'.format(height)+'}}$',
                    xy=(rect.get_x() + rect.get_width() / 2+h_os, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom', size='small')


for task,ax,axx,tname in zip(['_m','_mm'], ax1,ax2, ['Match','Mismatch']):
    truelabel = np.load('true{}.npy'.format(task))
    r={}
    for model,pos,hatch in zip(['RoBERTa', 'SMART'],[1,-1],['/',None]):
        prediction = np.load('{}{}.npy'.format(model.lower(),task))
        prediction_logp = np.load('{}{}_logp.npy'.format(model.lower(),task))
        results = {'All': [], '500': [], '410': [], '320': [], '311': []}
        results_ce = {'All': [], '500': [], '410': [], '320': [], '311': []}
        for tl,pr,logp in zip(truelabel, prediction, prediction_logp):
            #print(tl, pr)
            ce = sum([-i*j+i*log(i+0.0001) for i,j in zip(tl,logp)])
            if 1 in tl:
                results['500'].append(pr==tl.argmax())
                results_ce['500'].append(ce)
            elif 0.8 in tl:
                results['410'].append(pr==tl.argmax())
                results_ce['410'].append(ce)
            elif 0.6 in tl and 0.4 in tl:
                results['320'].append(pr==tl.argmax())
                results_ce['320'].append(ce)
            elif 0.6 in tl and 0.2 in tl:
                results['311'].append(pr==tl.argmax())
                results_ce['311'].append(ce)
            results['All'].append(pr==tl.argmax())
            results_ce['All'].append(ce)
        for k in results:
            print("MNLI{}  {}  {} : Accu - {:.4f}  CE - {:.4f}".format(task, model, k, np.array(results[k]).mean(),np.array(results_ce[k]).mean()))
        #rects = ax.bar(x - width/2, [results[k] for k in results], width, label=model.capitalize())
        rects = ax.bar(x - width/2*pos, [round(np.array(results[k]).mean()*100,1) for k in results], width, label=r'$\textrm{\textbf{'+model+'}}$', hatch=hatch)
        autolabel(rects, ax, h_os=-0.05*pos)
        rects = axx.bar(x - width/2*pos, [round(np.array(results_ce[k]).mean(),2) for k in results], width, label=r'$\textrm{\textbf{'+model+'}}$', hatch=hatch)
        autolabel(rects, axx, h_os=-0.05*pos)
    if task == '_m':
        ax.set_ylabel(r'$\textrm{\textbf{Accuracy}}$')
    ax.set_xticks(x)
    #ax.set_xticklabels([r'$\textrm{'+fixname(k)+'}$' for k in results])
    # Set scond x-axis
    # ax2 = ax.twiny()
    # ax2.set_xticks([r'$\textrm{'+fixname(k)+'}$' for k in results])
    # ax2.xaxis.set_ticks_position('bottom') 
    
    ax.set_title(r'$\textrm{\textbf{MNLI '+tname+'}}$' )
    ax.set_ylim(60,100)
    
    #import ipdb; ipdb.set_trace()
    #print(ax.get_yticklabels())
    
    if task == '_m':
        axx.set_ylabel(r'$\textrm{\textbf{KL-Divergence}}$')
    #axx.set_xlabel(r'$\textrm{Group Name}$')
    axx.set_xticks(x)
    axx.set_xticklabels([r'$\textrm{\textbf{'+fixname(k)+'}}$' for k in results])
    # Set scond x-axis
    # ax2 = axx.twiny()
    # ax2.set_xticks([r'$\textrm{'+fixname(k)+'}$' for k in results])
    # ax2.xaxis.set_ticks_position('bottom') 
    
    #axx.set_ylim(0,3)
    if task == '_m':
        ax.set_yticklabels([r'$\textrm{\textbf{'+str(k)+'}}$' for k in [60,65,70,75,80,85,90,95,100]])
        axx.set_yticklabels([r'$\textrm{\textbf{'+k+'}}$' for k in ['0.00','0.25','0.50','0.75','1.00','1.25','1.50','1.75','2.00']])
    if task == '_mm':
        ax.legend()
fig.tight_layout()
plt.savefig('barplot.pdf', bbox_inches='tight')

==> figures/mnli_result.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

mtvat_accu_m   = [0.8637, 0.8735, 0.8813, 0.8762, 0.8770, 0.8724, 0.8752, 0.8733, 0.8736, 0.8732]
mtvat_kl_m     = [0.5562, 0.5661, 0.6118, 0.6622, 0.6996, 0.8121, 0.8567, 0.9121, 0.9522, 0.9868]
mtvat_accu_mis = [0.8620, 0.8710, 0.8761, 0.8732, 0.8748, 0.8723, 0.8726, 0.8709, 0.8725, 0.8703]
mtvat_kl_mis   = [0.5315, 0.5389, 0.5911, 0.6382, 0.6689, 0.7789, 0.8353, 0.8855, 0.9259, 0.9631]
orig_accu_m    = [0.8649, 0.8736, 0.8769, 0.8746, 0.8766, 0.8701, 0.8752, 0.8740, 0.8755, 0.8755]
orig_kl_m      = [0.5634, 0.5671, 0.6460, 0.7221, 0.7286, 0.8402, 0.8918, 0.9690, 1.0064, 1.0419]
orig_accu_mis  = [0.8643, 0.8711, 0.8742, 0.8737, 0.8742, 0.8716, 0.8751, 0.8734, 0.8733, 0.8730]
orig_kl_mis    = [0.5360, 0.5397, 0.6250, 0.6994, 0.6975, 0.7977, 0.8586, 0.9322, 0.9720, 1.0085]

kl_low_m = 0.2433
kl_low_m = 0.2289

plt.plot(list(range(1,11)), mtvat_accu_m, label = "Ours: Match Accu.")
plt.plot(list(range(1,11)), orig_accu_m, label = "Original: Match Accu.")
plt.plot(list(range(1,11)), mtvat_kl_m, label = "Ours: KL Divergence")
plt.plot(list(range(1,11)), orig_kl_m, label = "Original: KL Divergence")
plt.legend()
plt.show()

==> figures/plot.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import matplotlib.pyplot as plt
import matplotlib 
import torch.optim as optim
matplotlib.use('Agg')
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica'], 'size' : 15})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

epoches=500
n=20 
n1=6
n2=14
r=0.12
res=500
seed=1996 
crop=(0,1,0,1) 

for seed in [8]:
    fig, (ax1, ax2) = plt.subplots(1, 2, sharey=True)
    def gendata():
        X = [np.random.uniform(size=(2))]
        while(len(X)<n):
            p=np.random.uniform(size=(2))
            if min(np.abs(p-a).sum() for a in X) > 2*r:
                X.append(p)
        X=np.array(X)
        return X

    class Net(nn.Module):
        def __init__(self):
            super(Net, self).__init__()
            self.main = nn.Sequential(
                nn.Linear(9,100),
                nn.ReLU(),
                nn.Linear(100, 100),
                nn.Sigmoid(),
                nn.Linear(100, 100),
                nn.ReLU(),
                nn.Linear(100, 100),
                nn.ReLU(),
                nn.Linear(100, 1),
                nn.Sigmoid()
            )

        def forward(self, x):
            #import ipdb; ipdb.set_trace()
            x = torch.cat([x, x**2, x.sin(), x.cos(), (x[:,0]*x[:,1]).reshape(-1,1)], dim=1)
            x = self.main(x)
            return x
         
    np.random.seed(seed)
    torch.manual_seed(seed)
    model = Net()

    X=gendata()
    data = torch.tensor(X).float()
    target = torch.tensor([0]*(n1)+[1]*(n2)).float()

    model.train()
    optimizer = optim.Adam(model.parameters(), lr=0.01)
    for i in range(1,1+epoches):
        optimizer.zero_grad()
        out = model(data).reshape(-1)
        loss = F.binary_cross_entropy(out, target)
        loss.backward()
        optimizer.step()
        print("[{}/{}]: Accu {}".format(i, epoches, ((out>0.5)==(target>0.5)).float().mean() ))

    im = np.zeros([res, res])
    x = np.linspace(0, 1, res)
    y = np.linspace(1, 0, res)
    xv, yv = np.meshgrid(x, y)
    vis_data = np.stack([xv.reshape(-1),yv.reshape(-1)]).transpose([1,0])
    vis_data = torch.tensor(vis_data).float()
    vis_label = model(vis_data).reshape([res,res])
    vis_label = 1- vis_label.detach()
    vis_label[vis_label>0.5] = 1
    vis_label[vis_label<=0.5] = 0
    ax1.scatter(X[:,0], X[:,1], marker="s", s=20**2, c=np.array([1]*(n1)+[0]*(n2)), alpha=0.5, cmap='winter')
    ax1.scatter(X[:,0], X[:,1], s=5**2, c=np.array([1]*(n1)+[0]*(n2)), alpha=1, cmap='winter')
    ax1.imshow(vis_label.numpy(),extent=(0,1,0,1), cmap='Wistia')
    ax1.axis(crop)
    ax1.tick_params(
        axis='both',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False,         # ticks along the top edge are off
        left=False,      # ticks along the bottom edge are off
        right=False,         # ticks along the top edge are off
        labelleft=False,         # ticks along the top edge are off
        labelbottom=False) # labels along the bottom edge are off
    #break
      
    vis_label_left = vis_label.numpy()
    
    np.random.seed(seed)
    torch.manual_seed(seed)
    model = Net()

    X=gendata()
    data = torch.tensor(X).float()
    target = torch.tensor([0]*(n1)+[1]*(n2)).float()

    model.train()
    optimizer = optim.Adam(model.parameters(), lr=0.01)
    for i in range(1,1+epoches*5):
        optimizer.zero_grad()
        out = model(data+0.02*torch.randn(data.size())).reshape(-1)
        loss = F.binary_cross_entropy(out, target)
        loss.backward()
        optimizer.step()
        print("[{}/{}]: Accu {}".format(i, epoches, ((out>0.5)==(target>0.5)).float().mean() ))

    im = np.zeros([res, res])
    x = np.linspace(0, 1, res)
    y = np.linspace(1, 0, res)
    xv, yv = np.meshgrid(x, y)
    vis_data = np.stack([xv.reshape(-1),yv.reshape(-1)]).transpose([1,0])
    vis_data = torch.tensor(vis_data).float()
    vis_label = model(vis_data).reshape([res,res])
    vis_label = 1- vis_label.detach()
    vis_label[vis_label>0.5] = 1
    vis_label[vis_label<=0.5] = 0
    ax2.scatter(X[:,0], X[:,1], marker="s", s=20**2, c=np.array([1]*(n1)+[0]*(n2)), alpha=0.5, cmap='winter')
    ax2.scatter(X[:,0], X[:,1], s=5**2, c=np.array([1]*(n1)+[0]*(n2)), alpha=1, cmap='winter')
    ax2.imshow(vis_label.numpy(),extent=(0,1,0,1), cmap='Wistia')
    ax2.contour(xv, yv, vis_label_left, 1, linestyles="dashed", colors='red')
    ax2.axis(crop)
    ax2.tick_params(
        axis='both',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False,         # ticks along the top edge are off
        left=False,      # ticks along the bottom edge are off
        right=False,         # ticks along the top edge are off
        labelleft=False,         # ticks along the top edge are off
        labelbottom=False) # labels along the bottom edge are off
        
        
    ax1.set_xlabel(r'$\textrm{(a)}$')
    ax2.set_xlabel(r'$\textrm{(b)}$')
    plt.savefig('fig/{}.pdf'.format(seed), bbox_inches='tight')
    plt.clf()
    
    

==> splitpdf.py <==
from PyPDF2 import PdfFileWriter, PdfFileReader

name="ACL_BERT_FINETUNE"
inputpdf = PdfFileReader(open(name+".pdf", "rb"))

output = PdfFileWriter()
for i in range(inputpdf.numPages-3):
    output.addPage(inputpdf.getPage(i))
with open(name+"_main.pdf", "wb") as outputStream:
	output.write(outputStream)

output = PdfFileWriter()
for i in range(inputpdf.numPages-3, inputpdf.numPages):
    output.addPage(inputpdf.getPage(i))
with open(name+"_sup.pdf", "wb") as outputStream:
	output.write(outputStream)
